Geometric optimization using nonlinear rotation-invariant coordinates

Geometric optimization problems are at the core of many applications in geometry processing. The choice of a representation fitting an optimization problem can considerably simplify solving the problem. We consider the Nonlinear Rotation-Invariant Coordinates (NRIC) that represent the nodal positions of a discrete triangular surface with fixed combinatorics as a vector that stacks all edge lengths and dihedral angles of the mesh. It is known that this representation associates a unique vector to an equivalence class of nodal positions that differ by a rigid body motion. Moreover, integrability conditions that ensure the existence of nodal positions that match a given vector of edge lengths and dihedral angles have been established. The goal of this paper is to develop the machinery needed to use the NRIC for solving geometric optimization problems. First, we use the integrability conditions to derive an implicit description of the space of discrete surfaces as a submanifold of an Euclidean space and a corresponding description of its tangent spaces. Secondly, we reformulate the integrability conditions using quaternions and provide explicit formulas for their first and second derivatives facilitating the use of Hessians in NRIC-based optimization problems. Lastly, we introduce a fast and robust algorithm that reconstructs nodal positions from almost integrable NRIC. We demonstrate the benefits of this approach on a collection of geometric optimization problems. Comparisons to alternative approaches indicate that NRIC-based optimization is particularly effective for problems involving near-isometric deformations.

==> anc/NonlinearEnergy.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    198364,       5257]
NotebookOptionsPosition[    197346,       5220]
NotebookOutlinePosition[    197678,       5235]
CellTagsIndexPosition[    197635,       5232]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Supplementary", " ", 
    RowBox[{"material", ":", " ", 
     RowBox[{
      RowBox[{
      "Geometric", " ", "optimization", " ", "using", " ", "nonlinear", " ", 
       "rotation"}], "-", 
      RowBox[{"invariant", " ", "coordinates"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Edge", " ", "lengths"}], " ", "\[Rule]", " ", 
    RowBox[{"Interior", " ", "angles"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"y", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], " ", ":=", " ", 
   RowBox[{"ArcCos", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "+", 
       RowBox[{"b", "^", "2"}], "-", 
       RowBox[{"c", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", "a", "*", "b"}], ")"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.775296317650897*^9, 3.775296320282812*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Edge", " ", "lengths"}], " ", "\[Rule]", " ", "Area"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "4"}], " ", "*", " ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", "b", "+", "c"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"c", "-", "a", "+", "b"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"c", "+", "a", "-", "b"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"a", "+", "b", "-", "c"}], ")"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7688184128294983`*^9, 3.768818506415563*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Edge", "-", 
    RowBox[{"associated", " ", "area"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"l_", ",", "r1_", ",", "r2_", ",", "l1_", ",", "l2_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "3"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"l", ",", "r1", ",", "r2"}], "]"}], "+", 
      RowBox[{"A", "[", 
       RowBox[{"l", ",", "l1", ",", "l2"}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7688185499520597`*^9, 3.768818606584927*^9}, {
  3.7688186703128157`*^9, 3.768818675352903*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Bending", " ", "energy"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Wbend", "[", 
    RowBox[{
    "theta1_", ",", "theta2_", ",", "l_", ",", "r1_", ",", "r2_", ",", "l1_", 
     ",", "l2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"theta1", "-", "theta2"}], ")"}], "^", "2"}], 
     RowBox[{"d", "[", 
      RowBox[{"l", ",", "r1", ",", "r2", ",", "l1", ",", "l2"}], "]"}]], "*", 
    
    RowBox[{"l", "^", "2"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7688183805768013`*^9, 3.7688184085992823`*^9}, {
   3.768818616752709*^9, 3.76881866724092*^9}, 3.7688187293765287`*^9, {
   3.768818778112355*^9, 3.7688188730409727`*^9}, {3.768819068114359*^9, 
   3.76881909077897*^9}, {3.7688203225338793`*^9, 3.768820342685676*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "First", " ", "derivatives", "  ", "of", " ", "bending", " ", "energy"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7752955711668787`*^9, 3.775295581504653*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"FullSimplify", "[", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"Wbend", "[", 
      RowBox[{
      "theta1", ",", "theta2", ",", "l", ",", "r1", ",", "r2", ",", "l1", ",",
        "l2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
       "theta1", ",", "theta2", ",", "l", ",", "r1", ",", "r2", ",", "l1", 
        ",", "l2"}], "}"}], "}"}]}], "]"}], "]"}], " ", "//", " ", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.768818920482993*^9, 3.768818945025362*^9}, {
   3.768820407669311*^9, 3.7688204085797462`*^9}, {3.7688205734300413`*^9, 
   3.768820573845183*^9}, {3.768820715725567*^9, 3.768820752150317*^9}, {
   3.768821838498658*^9, 3.768821856657948*^9}, {3.768822472107574*^9, 
   3.768822473178707*^9}, {3.768822860564312*^9, 3.768822861115301*^9}, {
   3.775295586568892*^9, 3.775295589269701*^9}, 3.775295646553934*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       FractionBox[
        RowBox[{"24", " ", 
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"theta1", "-", "theta2"}], ")"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", "+", "l1", "-", "l2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l", "-", "l1", "+", "l2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "l"}], "+", "l1", "+", "l2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l", "+", "l1", "+", "l2"}], ")"}]}]], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", "+", "r1", "-", "r2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l", "-", "r1", "+", "r2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "l"}], "+", "r1", "+", "r2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l", "+", "r1", "+", "r2"}], ")"}]}]]}]]},
      {
       FractionBox[
        RowBox[{"24", " ", 
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "theta1"}], "+", "theta2"}], ")"}]}], 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", "+", "l1", "-", "l2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l", "-", "l1", "+", "l2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "l"}], "+", "l1", "+", "l2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l", "+", "l1", "+", "l2"}], ")"}]}]], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", "+", "r1", "-", "r2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l", "-", "r1", "+", "r2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "l"}], "+", "r1", "+", "r2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l", "+", "r1", "+", "r2"}], ")"}]}]]}]]},
      {
       FractionBox[
        RowBox[{"24", " ", "l", " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "+", "l1", "-", "l2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l", "-", "l1", "+", "l2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "l"}], "+", "l1", "+", "l2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l", "+", "l1", "+", "l2"}], ")"}]}]], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "+", "r1", "-", "r2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l", "-", "r1", "+", "r2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "l"}], "+", "r1", "+", "r2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l", "+", "r1", "+", "r2"}], ")"}]}]], "-", 
           RowBox[{
            SuperscriptBox["l", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["l", "2"]}], "+", 
                SuperscriptBox["l1", "2"], "+", 
                SuperscriptBox["l2", "2"]}], 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"l", "+", "l1", "-", "l2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"l", "-", "l1", "+", "l2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "l"}], "+", "l1", "+", "l2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"l", "+", "l1", "+", "l2"}], ")"}]}]]], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["l", "2"]}], "+", 
                SuperscriptBox["r1", "2"], "+", 
                SuperscriptBox["r2", "2"]}], 
               SqrtBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"l", "+", "r1", "-", "r2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"l", "-", "r1", "+", "r2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "l"}], "+", "r1", "+", "r2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"l", "+", "r1", "+", "r2"}], ")"}]}]]]}], ")"}]}]}],
           ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"theta1", "-", "theta2"}], ")"}], "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "+", "l1", "-", "l2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l", "-", "l1", "+", "l2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "l"}], "+", "l1", "+", "l2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l", "+", "l1", "+", "l2"}], ")"}]}]], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "+", "r1", "-", "r2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l", "-", "r1", "+", "r2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "l"}], "+", "r1", "+", "r2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l", "+", "r1", "+", "r2"}], ")"}]}]]}], ")"}], "2"]]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"24", " ", 
          SuperscriptBox["l", "2"], " ", "r1", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "-", 
            SuperscriptBox["r1", "2"], "+", 
            SuperscriptBox["r2", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"theta1", "-", "theta2"}], ")"}], "2"]}], 
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"l", "+", "r1", "-", "r2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"l", "-", "r1", "+", "r2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "l"}], "+", "r1", "+", "r2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"l", "+", "r1", "+", "r2"}], ")"}]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "+", "l1", "-", "l2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"l", "-", "l1", "+", "l2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "l"}], "+", "l1", "+", "l2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"l", "+", "l1", "+", "l2"}], ")"}]}]], "+", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "+", "r1", "-", "r2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"l", "-", "r1", "+", "r2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "l"}], "+", "r1", "+", "r2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"l", "+", "r1", "+", "r2"}], ")"}]}]]}], ")"}], 
           "2"]}]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"24", " ", 
          SuperscriptBox["l", "2"], " ", "r2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            SuperscriptBox["r1", "2"], "-", 
            SuperscriptBox["r2", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"theta1", "-", "theta2"}], ")"}], "2"]}], 
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"l", "+", "r1", "-", "r2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"l", "-", "r1", "+", "r2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "l"}], "+", "r1", "+", "r2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"l", "+", "r1", "+", "r2"}], ")"}]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "+", "l1", "-", "l2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"l", "-", "l1", "+", "l2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "l"}], "+", "l1", "+", "l2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"l", "+", "l1", "+", "l2"}], ")"}]}]], "+", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "+", "r1", "-", "r2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"l", "-", "r1", "+", "r2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "l"}], "+", "r1", "+", "r2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"l", "+", "r1", "+", "r2"}], ")"}]}]]}], ")"}], 
           "2"]}]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"24", " ", 
          SuperscriptBox["l", "2"], " ", "l1", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "-", 
            SuperscriptBox["l1", "2"], "+", 
            SuperscriptBox["l2", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"theta1", "-", "theta2"}], ")"}], "2"]}], 
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"l", "+", "l1", "-", "l2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"l", "-", "l1", "+", "l2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "l"}], "+", "l1", "+", "l2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"l", "+", "l1", "+", "l2"}], ")"}]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "+", "l1", "-", "l2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"l", "-", "l1", "+", "l2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "l"}], "+", "l1", "+", "l2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"l", "+", "l1", "+", "l2"}], ")"}]}]], "+", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "+", "r1", "-", "r2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"l", "-", "r1", "+", "r2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "l"}], "+", "r1", "+", "r2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"l", "+", "r1", "+", "r2"}], ")"}]}]]}], ")"}], 
           "2"]}]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"24", " ", 
          SuperscriptBox["l", "2"], " ", "l2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["l", "2"], "+", 
            SuperscriptBox["l1", "2"], "-", 
            SuperscriptBox["l2", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"theta1", "-", "theta2"}], ")"}], "2"]}], 
         RowBox[{
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"l", "+", "l1", "-", "l2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"l", "-", "l1", "+", "l2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "l"}], "+", "l1", "+", "l2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"l", "+", "l1", "+", "l2"}], ")"}]}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "+", "l1", "-", "l2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"l", "-", "l1", "+", "l2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "l"}], "+", "l1", "+", "l2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"l", "+", "l1", "+", "l2"}], ")"}]}]], "+", 
             SqrtBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"l", "+", "r1", "-", "r2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"l", "-", "r1", "+", "r2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "l"}], "+", "r1", "+", "r2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"l", "+", "r1", "+", "r2"}], ")"}]}]]}], ")"}], 
           "2"]}]]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.768818954760065*^9, {3.768819070461198*^9, 3.768819099849678*^9}, {
   3.768820327084443*^9, 3.768820349424376*^9}, 3.768820579718536*^9, 
   3.76882072106888*^9, 3.7688207571707706`*^9, {3.768821849285285*^9, 
   3.768821857974773*^9}, 3.768822474684186*^9, 3.768822863554141*^9, 
   3.769229597592738*^9, {3.775295589888152*^9, 3.77529560552675*^9}, 
   3.7752956500028973`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Partial", " ", "second", " ", "derivatives", " ", "of", " ", "bending", 
   " ", "energy"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.775295672200412*^9, 3.77529567669645*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"Wbend", "[", 
     RowBox[{
     "theta1", ",", "theta2", ",", "l", ",", "r1", ",", "r2", ",", "l1", ",", 
      "l2"}], "]"}], ",", "l1", ",", " ", "l2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.768823452163851*^9, 3.768823491140522*^9}, {
   3.768823920695855*^9, 3.768823940174415*^9}, {3.768824017792686*^9, 
   3.7688240256151943`*^9}, {3.768824227168289*^9, 3.768824482984251*^9}, {
   3.768824525197736*^9, 3.768824537126837*^9}, 3.768825176860799*^9, {
   3.768827772075625*^9, 3.768827773160591*^9}, 3.768882752680643*^9, {
   3.768882932289446*^9, 3.768882932470366*^9}, {3.768882984345068*^9, 
   3.768882984507805*^9}, 3.768883080953537*^9, {3.768898800481826*^9, 
   3.7688988139125957`*^9}, {3.7688988600588417`*^9, 3.768898862353943*^9}, {
   3.768899311084873*^9, 3.7688993137338657`*^9}, {3.7752958979136753`*^9, 
   3.775295923777817*^9}, {3.7752959645468597`*^9, 3.775295978689357*^9}, {
   3.7752960195878077`*^9, 3.775296020736477*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"96", " ", 
      SuperscriptBox["l", "2"], " ", "l1", " ", "l2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "l"}], "+", "l1", "+", "l2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"l1", "-", "l2"}], ")"}], "2"]}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"l1", "+", "l2"}], ")"}], "2"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", "+", "l1", "-", "l2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l", "-", "l1", "+", "l2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "l"}], "+", "l1", "+", "l2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l", "+", "l1", "+", "l2"}], ")"}]}]]}], "-", 
        RowBox[{
         SuperscriptBox["l", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["l1", "2"], "+", 
           SuperscriptBox["l2", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "+", "l1", "-", "l2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l", "-", "l1", "+", "l2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "l"}], "+", "l1", "+", "l2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l", "+", "l1", "+", "l2"}], ")"}]}]], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "+", "r1", "-", "r2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l", "-", "r1", "+", "r2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "l"}], "+", "r1", "+", "r2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l", "+", "r1", "+", "r2"}], ")"}]}]]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["l", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"l", "+", "l1", "-", "l2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"l", "-", "l1", "+", "l2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "l"}], "+", "l1", "+", "l2"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"l", "+", "l1", "+", "l2"}], ")"}]}]]}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"l", "+", "r1", "-", "r2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l", "-", "r1", "+", "r2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "l"}], "+", "r1", "+", "r2"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"l", "+", "r1", "+", "r2"}], ")"}]}]]}], ")"}]}]}], 
       ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"theta1", "-", "theta2"}], ")"}], "2"]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"l", "-", "l1", "-", "l2"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"l", "+", "l1", "-", "l2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"l", "-", "l1", "+", "l2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "l"}], "+", "l1", "+", "l2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"l", "+", "l1", "+", "l2"}], ")"}]}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", "+", "l1", "-", "l2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l", "-", "l1", "+", "l2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "l"}], "+", "l1", "+", "l2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l", "+", "l1", "+", "l2"}], ")"}]}]], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"l", "+", "r1", "-", "r2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l", "-", "r1", "+", "r2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "l"}], "+", "r1", "+", "r2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"l", "+", "r1", "+", "r2"}], ")"}]}]]}], ")"}], "3"]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.768823461333412*^9, 3.7688234694937763`*^9}, 
   3.768823527000293*^9, 3.76882394206896*^9, 3.768824027328657*^9, {
   3.76882423147679*^9, 3.768824484060637*^9}, {3.768824520966126*^9, 
   3.76882453759939*^9}, 3.768825179044704*^9, 3.768827815266633*^9, 
   3.768882798060359*^9, 3.7688829477555923`*^9, 3.768883016582498*^9, 
   3.768884515791278*^9, {3.768898807479876*^9, 3.768898815119272*^9}, 
   3.768898863133094*^9, 3.768899316947062*^9, 3.7752959020984373`*^9, 
   3.775295949690908*^9, 3.775296021568913*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Membrane", " ", "energy"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"detTerm", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "at_", ",", "bt_", ",", "ct_"}],
      "]"}], ":=", 
    FractionBox[
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"at", ",", "bt", ",", "ct"}], "]"}], "^", "2"}], 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], "^", "2"}]]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"trTerm", "[", 
     RowBox[{"a_", ",", "b_", ",", "c_", ",", "at_", ",", "bt_", ",", "ct_"}],
      "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"8", "*", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"a", ",", "b", ",", "c"}], "]"}], "^", "2"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", "2"}], "+", 
          RowBox[{"b", "^", "2"}], "-", 
          RowBox[{"c", "^", "2"}]}], ")"}], "*", 
        RowBox[{"ct", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"a", "^", "2"}]}], "+", 
          RowBox[{"b", "^", "2"}], "+", 
          RowBox[{"c", "^", "2"}]}], ")"}], "*", 
        RowBox[{"at", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", "2"}], "-", 
          RowBox[{"b", "^", "2"}], "+", 
          RowBox[{"c", "^", "2"}]}], ")"}], "*", 
        RowBox[{"bt", "^", "2"}]}]}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.769226790365067*^9, 3.769226807920512*^9}, {
   3.76922700007454*^9, 3.7692270197307*^9}, {3.769229793081052*^9, 
   3.769229804244494*^9}, {3.769230054874103*^9, 3.7692300557449827`*^9}, {
   3.7692301146104403`*^9, 3.769230124162158*^9}, 3.7692302295067253`*^9, {
   3.769231701093245*^9, 3.769231782326193*^9}, {3.7692321506484118`*^9, 
   3.7692321526398993`*^9}, {3.769235829077682*^9, 3.769235830204871*^9}, {
   3.775295857082036*^9, 3.775295887048895*^9}, {3.775296043482739*^9, 
   3.775296063443265*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wmem", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "at_", ",", "bt_", ",", "ct_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"a", ",", "b", ",", "c"}], "]"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"mu", "/", "2"}], "*", 
      RowBox[{"trTerm", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "at", ",", "bt", ",", "ct"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"lam", "/", "4"}], "*", 
      RowBox[{"detTerm", "[", 
       RowBox[{"a", ",", "b", ",", "c", ",", "at", ",", "bt", ",", "ct"}], 
       "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"mu", "/", "2"}], "+", 
        RowBox[{"lam", "/", "4"}]}], ")"}], "*", 
      RowBox[{"Log", "[", 
       RowBox[{"detTerm", "[", 
        RowBox[{"a", ",", "b", ",", "c", ",", "at", ",", "bt", ",", "ct"}], 
        "]"}], "]"}]}], "-", " ", "mu", " ", "-", 
     RowBox[{"lam", "/", "4"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.769227108250596*^9, 3.7692272114269123`*^9}, {
  3.7692324085286093`*^9, 3.769232409776979*^9}, {3.7692360611894417`*^9, 
  3.7692360740301857`*^9}, {3.769236741472638*^9, 3.7692367448883057`*^9}, {
  3.769242750833941*^9, 3.7692427553364983`*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.775296072893565*^9, 3.7752960752095346`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Partial", " ", "first", " ", "derivatives", " ", "of", " ", "membrane", 
    " ", "energy"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"Wmem", "[", 
      RowBox[{"a", ",", "b", ",", "c", ",", "at", ",", "bt", ",", "ct"}], 
      "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c", ",", "at", ",", "bt", ",", "ct"}], 
       "}"}], "}"}]}], "]"}], " ", "//", " ", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.769227372860568*^9, 3.7692273903794603`*^9}, {
   3.769227436019884*^9, 3.769227460810411*^9}, 3.7692275360522757`*^9, {
   3.7692275708596687`*^9, 3.769227599259716*^9}, {3.769242779798647*^9, 
   3.769242784608985*^9}, {3.775296077722177*^9, 3.77529613139371*^9}},
 NumberMarks->False],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]]}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]]}], "+", 
               
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["lam", "4"], "+", 
               FractionBox["mu", "2"]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "a", " ", 
                SuperscriptBox["at", "2"]}], "+", 
               RowBox[{"2", " ", "a", " ", 
                SuperscriptBox["bt", "2"]}], "+", 
               RowBox[{"2", " ", "a", " ", 
                SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bt", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["at", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["a", "2"]}], "+", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  SuperscriptBox["c", "2"]}], ")"}], " ", 
                SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bt", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["at", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["a", "2"]}], "+", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  SuperscriptBox["c", "2"]}], ")"}], " ", 
                SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bt", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["at", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["a", "2"]}], "+", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  SuperscriptBox["c", "2"]}], ")"}], " ", 
                SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bt", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["at", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["a", "2"]}], "+", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  SuperscriptBox["c", "2"]}], ")"}], " ", 
                SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["lam", "4"]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", "mu", "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bt", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "-", 
                   SuperscriptBox["b", "2"], "+", 
                   SuperscriptBox["c", "2"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["at", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["a", "2"]}], "+", 
                   SuperscriptBox["b", "2"], "+", 
                   SuperscriptBox["c", "2"]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   SuperscriptBox["c", "2"]}], ")"}], " ", 
                 SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["lam", "4"], "+", 
               FractionBox["mu", "2"]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "]"}]}]}], 
           ")"}]}], 
         RowBox[{"8", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}]]}]},
      {
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]]}], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]]}], "-", 
               
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["lam", "4"], "+", 
               FractionBox["mu", "2"]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["at", "2"], " ", "b"}], "-", 
               RowBox[{"2", " ", "b", " ", 
                SuperscriptBox["bt", "2"]}], "+", 
               RowBox[{"2", " ", "b", " ", 
                SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bt", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["at", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["a", "2"]}], "+", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  SuperscriptBox["c", "2"]}], ")"}], " ", 
                SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bt", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["at", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["a", "2"]}], "+", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  SuperscriptBox["c", "2"]}], ")"}], " ", 
                SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bt", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["at", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["a", "2"]}], "+", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  SuperscriptBox["c", "2"]}], ")"}], " ", 
                SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bt", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["at", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["a", "2"]}], "+", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  SuperscriptBox["c", "2"]}], ")"}], " ", 
                SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["lam", "4"]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", "mu", "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bt", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "-", 
                   SuperscriptBox["b", "2"], "+", 
                   SuperscriptBox["c", "2"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["at", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["a", "2"]}], "+", 
                   SuperscriptBox["b", "2"], "+", 
                   SuperscriptBox["c", "2"]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   SuperscriptBox["c", "2"]}], ")"}], " ", 
                 SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["lam", "4"], "+", 
               FractionBox["mu", "2"]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "]"}]}]}], 
           ")"}]}], 
         RowBox[{"8", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}]]}]},
      {
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]]}], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]]}], "-", 
               
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox["lam", "4"], "+", 
               FractionBox["mu", "2"]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["at", "2"], " ", "c"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["bt", "2"], " ", "c"}], "-", 
               RowBox[{"2", " ", "c", " ", 
                SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bt", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["at", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["a", "2"]}], "+", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  SuperscriptBox["c", "2"]}], ")"}], " ", 
                SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bt", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["at", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["a", "2"]}], "+", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  SuperscriptBox["c", "2"]}], ")"}], " ", 
                SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bt", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["at", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["a", "2"]}], "+", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  SuperscriptBox["c", "2"]}], ")"}], " ", 
                SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["bt", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["at", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["a", "2"]}], "+", 
                  SuperscriptBox["b", "2"], "+", 
                  SuperscriptBox["c", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  SuperscriptBox["c", "2"]}], ")"}], " ", 
                SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["lam", "4"]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", "mu", "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bt", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "-", 
                   SuperscriptBox["b", "2"], "+", 
                   SuperscriptBox["c", "2"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["at", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["a", "2"]}], "+", 
                   SuperscriptBox["b", "2"], "+", 
                   SuperscriptBox["c", "2"]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "+", 
                   SuperscriptBox["b", "2"], "-", 
                   SuperscriptBox["c", "2"]}], ")"}], " ", 
                 SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               FractionBox["lam", "4"], "+", 
               FractionBox["mu", "2"]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "]"}]}]}], 
           ")"}]}], 
         RowBox[{"8", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}]]}]},
      {
       RowBox[{
        FractionBox["1", "4"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
            "lam"}], 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["lam", "4"], "+", 
              FractionBox["mu", "2"]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"2", " ", "at", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["a", "2"]}], "+", 
              SuperscriptBox["b", "2"], "+", 
              SuperscriptBox["c", "2"]}], ")"}], " ", "mu"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "4"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
            "lam"}], 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["lam", "4"], "+", 
              FractionBox["mu", "2"]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"2", " ", "bt", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "-", 
              SuperscriptBox["b", "2"], "+", 
              SuperscriptBox["c", "2"]}], ")"}], " ", "mu"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "4"], " ", 
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
            "lam"}], 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox["lam", "4"], "+", 
              FractionBox["mu", "2"]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["b", "2"], "-", 
              SuperscriptBox["c", "2"]}], ")"}], " ", "ct", " ", "mu"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.769243226799859*^9, 3.769243242824004*^9}, 
   3.769246878194536*^9, 3.76942974088937*^9, 3.769765860308847*^9, {
   3.7752961063972588`*^9, 3.775296132154454*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Partial", " ", "first", " ", "derivatives", " ", "of", " ", "membrane", 
    " ", "energy"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"Wmem", "[", 
     RowBox[{"a", ",", "b", ",", "c", ",", "at", ",", "bt", ",", "ct"}], 
     "]"}], ",", "c", ",", "c"}], "]"}], " "}]], "Input",
 CellChangeTimes->{{3.775296181970479*^9, 3.7752961987863073`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "4"], " ", 
   SqrtBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}], "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}]], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}], "3"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["lam", "4"], "+", 
         FractionBox["mu", "2"]}], ")"}]}]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["lam", "4"], "+", 
         FractionBox["mu", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["lam", "4"], "+", 
         FractionBox["mu", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["lam", "4"], "+", 
         FractionBox["mu", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["lam", "4"], "+", 
         FractionBox["mu", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["at", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["bt", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["at", "2"], " ", "c"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["bt", "2"], " ", "c"}], "-", 
         RowBox[{"2", " ", "c", " ", 
          SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["at", "2"], " ", "c"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["bt", "2"], " ", "c"}], "-", 
         RowBox[{"2", " ", "c", " ", 
          SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["at", "2"], " ", "c"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["bt", "2"], " ", "c"}], "-", 
         RowBox[{"2", " ", "c", " ", 
          SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["at", "2"], " ", "c"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["bt", "2"], " ", "c"}], "-", 
         RowBox[{"2", " ", "c", " ", 
          SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["bt", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["c", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["at", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["a", "2"]}], "+", 
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["c", "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            SuperscriptBox["c", "2"]}], ")"}], " ", 
          SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}], "3"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["bt", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["c", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["at", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["a", "2"]}], "+", 
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["c", "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            SuperscriptBox["c", "2"]}], ")"}], " ", 
          SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["bt", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["c", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["at", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["a", "2"]}], "+", 
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["c", "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            SuperscriptBox["c", "2"]}], ")"}], " ", 
          SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["bt", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["c", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["at", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["a", "2"]}], "+", 
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["c", "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            SuperscriptBox["c", "2"]}], ")"}], " ", 
          SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["bt", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["c", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["at", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["a", "2"]}], "+", 
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["c", "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            SuperscriptBox["c", "2"]}], ")"}], " ", 
          SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["bt", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["c", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["at", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["a", "2"]}], "+", 
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["c", "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            SuperscriptBox["c", "2"]}], ")"}], " ", 
          SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["bt", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["c", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["at", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["a", "2"]}], "+", 
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["c", "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            SuperscriptBox["c", "2"]}], ")"}], " ", 
          SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["bt", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["c", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["at", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["a", "2"]}], "+", 
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["c", "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            SuperscriptBox["c", "2"]}], ")"}], " ", 
          SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["bt", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["c", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["at", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["a", "2"]}], "+", 
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["c", "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            SuperscriptBox["c", "2"]}], ")"}], " ", 
          SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["bt", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "-", 
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["c", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["at", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["a", "2"]}], "+", 
            SuperscriptBox["b", "2"], "+", 
            SuperscriptBox["c", "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["b", "2"], "-", 
            SuperscriptBox["c", "2"]}], ")"}], " ", 
          SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]]}], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["lam", "4"], "+", 
          FractionBox["mu", "2"]}], ")"}]}]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["at", "2"], " ", "c"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["bt", "2"], " ", "c"}], "-", 
          RowBox[{"2", " ", "c", " ", 
           SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bt", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "-", 
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["c", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["at", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["c", "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["b", "2"], "-", 
             SuperscriptBox["c", "2"]}], ")"}], " ", 
           SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a", "+", "b", "+", "c"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bt", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "-", 
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["c", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["at", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["c", "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["b", "2"], "-", 
             SuperscriptBox["c", "2"]}], ")"}], " ", 
           SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bt", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "-", 
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["c", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["at", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["c", "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["b", "2"], "-", 
             SuperscriptBox["c", "2"]}], ")"}], " ", 
           SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a", "-", "b", "+", "c"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bt", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "-", 
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["c", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["at", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["c", "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["b", "2"], "-", 
             SuperscriptBox["c", "2"]}], ")"}], " ", 
           SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"a", "+", "b", "-", "c"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"8", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["lam", "4"]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", "mu", "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bt", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "-", 
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["c", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["at", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["c", "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["b", "2"], "-", 
             SuperscriptBox["c", "2"]}], ")"}], " ", 
           SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["lam", "4"], "+", 
         FractionBox["mu", "2"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "]"}]}]}], ")"}]}]}], 
  "-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}]}], ")"}], 
      RowBox[{"3", "/", "2"}]]}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["lam", "4"]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"at", "+", "bt", "+", "ct"}], ")"}], " ", "lam"}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", "mu", "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bt", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "-", 
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["c", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["at", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["a", "2"]}], "+", 
             SuperscriptBox["b", "2"], "+", 
             SuperscriptBox["c", "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["b", "2"], "-", 
             SuperscriptBox["c", "2"]}], ")"}], " ", 
           SuperscriptBox["ct", "2"]}]}], ")"}], " ", "mu"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["lam", "4"], "+", 
         FractionBox["mu", "2"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"at", "+", "bt", "-", "ct"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"at", "-", "bt", "+", "ct"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "at"}], "+", "bt", "+", "ct"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"at", "+", "bt", "+", "ct"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], "]"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.775296184971703*^9, 3.7752961996808453`*^9}}]
}, Open  ]]
},
WindowSize->{1920, 1137},
WindowMargins->{{0, Automatic}, {27, 9}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 964, 27, 111, "Input"],
Cell[1525, 49, 740, 21, 56, "Input"],
Cell[2268, 72, 646, 17, 56, "Input"],
Cell[2917, 91, 853, 21, 81, "Input"],
Cell[3773, 114, 215, 5, 32, "Input"],
Cell[CellGroupData[{
Cell[4013, 123, 902, 20, 34, "Input"],
Cell[4918, 145, 14298, 381, 360, "Output"]
}, Open  ]],
Cell[19231, 529, 229, 5, 32, "Input"],
Cell[CellGroupData[{
Cell[19485, 538, 1055, 18, 34, "Input"],
Cell[20543, 558, 5317, 142, 106, "Output"]
}, Open  ]],
Cell[25875, 703, 2144, 58, 129, "Input"],
Cell[28022, 763, 1272, 33, 34, "Input"],
Cell[29297, 798, 94, 1, 32, "Input"],
Cell[CellGroupData[{
Cell[29416, 803, 858, 20, 56, "Input"],
Cell[30277, 825, 90440, 2239, 354, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120754, 3069, 451, 11, 56, "Input"],
Cell[121208, 3082, 76122, 2135, 1419, "Output"]
}, Open  ]]
}
]
*)



==> anc/TransitionQuaternions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     29746,        847]
NotebookOptionsPosition[     28831,        811]
NotebookOutlinePosition[     29165,        826]
CellTagsIndexPosition[     29122,        823]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Supplementary", " ", 
   RowBox[{"material", ":", " ", 
    RowBox[{
     RowBox[{
     "Geometric", " ", "optimization", " ", "using", " ", "nonlinear", " ", 
      "rotation"}], "-", 
     RowBox[{"invariant", " ", "coordinates"}]}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.763985152329092*^9, 3.763985221087884*^9}, 
   3.775294799102458*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"$Assumptions", "=", 
  RowBox[{
   RowBox[{"a", ">", "0"}], "&&", 
   RowBox[{"b", ">", "0"}], "&&", 
   RowBox[{"c", ">", "0"}]}]}]], "Input",
 CellChangeTimes->{{3.763985152329092*^9, 3.763985172996471*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", ">", "0"}], "&&", 
  RowBox[{"b", ">", "0"}], "&&", 
  RowBox[{"c", ">", "0"}]}]], "Output",
 CellChangeTimes->{3.775294805123624*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Edge", " ", "lengths"}], " ", "\[Rule]", " ", 
    RowBox[{"Interior", " ", "angles"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"y", "[", 
    RowBox[{"a_", ",", "b_", ",", "c_"}], "]"}], " ", ":=", " ", 
   RowBox[{"ArcCos", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "+", 
       RowBox[{"b", "^", "2"}], "-", 
       RowBox[{"c", "^", "2"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", "*", "a", "*", "b"}], ")"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.747646464622048*^9, 3.7476465351540413`*^9}, {
  3.747646630471746*^9, 3.747646634497549*^9}, {3.7477162933578672`*^9, 
  3.747716308533951*^9}, {3.763897419884935*^9, 3.763897427694633*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Induced", " ", "rotation"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"R", "[", 
    RowBox[{"theta_", ",", "a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"RotationMatrix", "[", 
     RowBox[{"theta", ",", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}], ".", 
    RowBox[{"RotationMatrix", "[", 
     RowBox[{
      RowBox[{"y", "[", 
       RowBox[{"a", ",", "b", ",", "c"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.747646573997871*^9, 3.747646579097619*^9}, {
   3.747646702595757*^9, 3.747646764181357*^9}, {3.7476468162418423`*^9, 
   3.7476468687140923`*^9}, {3.747646901948679*^9, 3.747646910562364*^9}, 
   3.7476473471794786`*^9, {3.747716316069251*^9, 3.74771634373337*^9}, {
   3.763897429581023*^9, 3.7638974310770597`*^9}, 3.763897627435861*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", 
   RowBox[{"theta", ",", " ", "a", ",", " ", "b", ",", "c"}], "]"}], " ", "//",
   " ", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.74764687161386*^9, 3.747646882241864*^9}, {
  3.747646919114972*^9, 3.747646948819875*^9}, {3.763895321719838*^9, 
  3.7638953247914*^9}, {3.763895440521072*^9, 3.763895442111459*^9}, {
  3.76389740679002*^9, 3.763897408396411*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["a", "2"], "+", 
        SuperscriptBox["b", "2"], "-", 
        SuperscriptBox["c", "2"]}], 
       RowBox[{"2", " ", "a", " ", "b"}]], 
      RowBox[{"-", 
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["b", "2"], "-", 
             SuperscriptBox["c", "2"]}], ")"}], "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["b", "2"]}]]}]]}], "0"},
     {
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["b", "2"], "-", 
             SuperscriptBox["c", "2"]}], ")"}], "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["b", "2"]}]]}]], " ", 
       RowBox[{"Cos", "[", "theta", "]"}]}], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["b", "2"], "-", 
          SuperscriptBox["c", "2"]}], ")"}], " ", 
        RowBox[{"Cos", "[", "theta", "]"}]}], 
       RowBox[{"2", " ", "a", " ", "b"}]], 
      RowBox[{"-", 
       RowBox[{"Sin", "[", "theta", "]"}]}]},
     {
      RowBox[{
       SqrtBox[
        RowBox[{"1", "-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["b", "2"], "-", 
             SuperscriptBox["c", "2"]}], ")"}], "2"], 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["b", "2"]}]]}]], " ", 
       RowBox[{"Sin", "[", "theta", "]"}]}], 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["b", "2"], "-", 
          SuperscriptBox["c", "2"]}], ")"}], " ", 
        RowBox[{"Sin", "[", "theta", "]"}]}], 
       RowBox[{"2", " ", "a", " ", "b"}]], 
      RowBox[{"Cos", "[", "theta", "]"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.7752948107753267`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Induced", " ", "quaternion", " ", 
    RowBox[{"(", 
     RowBox[{"as", " ", "coefficient", " ", "vector"}], ")"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"q", "[", 
    RowBox[{"theta_", ",", "a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", 
       FractionBox["theta", "2"], "]"}], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"ArcCos", "[", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["b", "2"], "-", 
           SuperscriptBox["c", "2"]}], 
          RowBox[{"2", " ", "a", " ", "b"}]], "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"ArcCos", "[", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["b", "2"], "-", 
           SuperscriptBox["c", "2"]}], 
          RowBox[{"2", " ", "a", " ", "b"}]], "]"}]}], "]"}], " ", 
      RowBox[{"Sin", "[", 
       FractionBox["theta", "2"], "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Sin", "[", 
        FractionBox["theta", "2"], "]"}]}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"ArcCos", "[", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["b", "2"], "-", 
           SuperscriptBox["c", "2"]}], 
          RowBox[{"2", " ", "a", " ", "b"}]], "]"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Cos", "[", 
       FractionBox["theta", "2"], "]"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"ArcCos", "[", 
         FractionBox[
          RowBox[{
           SuperscriptBox["a", "2"], "+", 
           SuperscriptBox["b", "2"], "-", 
           SuperscriptBox["c", "2"]}], 
          RowBox[{"2", " ", "a", " ", "b"}]], "]"}]}], "]"}]}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.775294743670685*^9, 3.77529474497427*^9}, {
  3.775294775454225*^9, 3.775294784128512*^9}, {3.775295086338739*^9, 
  3.775295126337254*^9}, {3.775295312968981*^9, 3.775295315313299*^9}, {
  3.775295398846081*^9, 3.7752954034857273`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"q", "[", 
   RowBox[{"theta", ",", " ", "a", ",", " ", "b", ",", "c"}], "]"}], " ", "//",
   " ", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.7752953898778963`*^9, 3.7752953899738617`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"Cos", "[", 
         FractionBox["theta", "2"], "]"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"ArcCos", "[", 
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["b", "2"], "-", 
             SuperscriptBox["c", "2"]}], 
            RowBox[{"2", " ", "a", " ", "b"}]], "]"}]}], "]"}]}]},
      {
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"ArcCos", "[", 
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["b", "2"], "-", 
             SuperscriptBox["c", "2"]}], 
            RowBox[{"2", " ", "a", " ", "b"}]], "]"}]}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         FractionBox["theta", "2"], "]"}]}]},
      {
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Sin", "[", 
          FractionBox["theta", "2"], "]"}]}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"ArcCos", "[", 
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["b", "2"], "-", 
             SuperscriptBox["c", "2"]}], 
            RowBox[{"2", " ", "a", " ", "b"}]], "]"}]}], "]"}]}]},
      {
       RowBox[{
        RowBox[{"Cos", "[", 
         FractionBox["theta", "2"], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"ArcCos", "[", 
           FractionBox[
            RowBox[{
             SuperscriptBox["a", "2"], "+", 
             SuperscriptBox["b", "2"], "-", 
             SuperscriptBox["c", "2"]}], 
            RowBox[{"2", " ", "a", " ", "b"}]], "]"}]}], "]"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.775295390335444*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Single", " ", "partial", " ", "derivative"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"theta", ",", "a", ",", "b", ",", "c"}], "]"}], ",", "c"}], 
     "]"}], "]"}], "  ", "//", " ", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.747648606759974*^9, 3.747648627693446*^9}, {
   3.74764882829417*^9, 3.747648835173848*^9}, 3.747648874902574*^9, {
   3.7476489225895357`*^9, 3.7476489233980083`*^9}, 3.747648973678135*^9, 
   3.747649017190281*^9, {3.747714575665017*^9, 3.747714594784737*^9}, {
   3.760869309892097*^9, 3.760869311403901*^9}, {3.760869648181385*^9, 
   3.760869689045845*^9}, {3.760869769334146*^9, 3.760869787309865*^9}, {
   3.76389750035732*^9, 3.763897514988253*^9}, {3.7752950720232687`*^9, 
   3.775295099770712*^9}, {3.775295272168536*^9, 3.775295317888657*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"c", " ", 
          RowBox[{"Cos", "[", 
           FractionBox["theta", "2"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"ArcSec", "[", 
             FractionBox[
              RowBox[{"2", " ", "a", " ", "b"}], 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["b", "2"], "-", 
               SuperscriptBox["c", "2"]}]], "]"}]}], "]"}]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "-", "c"}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"c", " ", 
          RowBox[{"Sin", "[", 
           FractionBox["theta", "2"], "]"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"ArcSec", "[", 
             FractionBox[
              RowBox[{"2", " ", "a", " ", "b"}], 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["b", "2"], "-", 
               SuperscriptBox["c", "2"]}]], "]"}]}], "]"}]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "-", "c"}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{"c", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            RowBox[{"ArcSec", "[", 
             FractionBox[
              RowBox[{"2", " ", "a", " ", "b"}], 
              RowBox[{
               SuperscriptBox["a", "2"], "+", 
               SuperscriptBox["b", "2"], "-", 
               SuperscriptBox["c", "2"]}]], "]"}]}], "]"}], " ", 
          RowBox[{"Sin", "[", 
           FractionBox["theta", "2"], "]"}]}], 
         SqrtBox[
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "-", "c"}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]]}]},
      {
       FractionBox[
        RowBox[{"c", " ", 
         RowBox[{"Cos", "[", 
          FractionBox["theta", "2"], "]"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"ArcSec", "[", 
            FractionBox[
             RowBox[{"2", " ", "a", " ", "b"}], 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["b", "2"], "-", 
              SuperscriptBox["c", "2"]}]], "]"}]}], "]"}]}], 
        SqrtBox[
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "-", "c"}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.775295073658752*^9, 3.775295080217066*^9}, 
   3.7752951316370068`*^9, {3.775295273088216*^9, 3.775295318442992*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Second", " ", "derivatives"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"q", "[", 
       RowBox[{"theta", ",", "a", ",", "b", ",", "c"}], "]"}], ",", "c", ",", 
      "c"}], "]"}], "]"}], " ", "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.748161228914209*^9, 3.748161254175252*^9}, {
   3.748161296543624*^9, 3.74816151274483*^9}, {3.748171608243869*^9, 
   3.748171617371551*^9}, {3.749964351233651*^9, 3.74996437678028*^9}, {
   3.749964438307683*^9, 3.749964439736681*^9}, {3.760869808213396*^9, 
   3.760869863807811*^9}, {3.7608699481898327`*^9, 3.760869989372068*^9}, {
   3.760870035933948*^9, 3.7608700921729393`*^9}, 3.760870303559115*^9, {
   3.760870367374531*^9, 3.760870432557513*^9}, {3.760870563367305*^9, 
   3.760870578382576*^9}, {3.7608706086544533`*^9, 3.760870608749239*^9}, {
   3.760872383651908*^9, 3.7608723906988153`*^9}, {3.7608724283154707`*^9, 
   3.760872429093828*^9}, {3.7608727145247173`*^9, 3.760872726129759*^9}, 
   3.7752951402799*^9, {3.77529519117612*^9, 3.775295203767667*^9}, {
   3.7752952550483217`*^9, 3.775295255683095*^9}, {3.7752952913573*^9, 
   3.7752953211763906`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"Cos", "[", 
           FractionBox["theta", "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"a", "-", "b", "-", "c"}], ")"}]}], " ", 
               RowBox[{"(", 
                RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"ArcSec", "[", 
                FractionBox[
                 RowBox[{"2", " ", "a", " ", "b"}], 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  SuperscriptBox["c", "2"]}]], "]"}]}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"]}], ")"}], "2"], "-", 
               SuperscriptBox["c", "4"]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"ArcSec", "[", 
                FractionBox[
                 RowBox[{"2", " ", "a", " ", "b"}], 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  SuperscriptBox["c", "2"]}]], "]"}]}], "]"}]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "-", "c"}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}], ")"}], 
          RowBox[{"3", "/", "2"}]]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"Sin", "[", 
           FractionBox["theta", "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"a", "-", "b", "-", "c"}], ")"}]}], " ", 
               RowBox[{"(", 
                RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"ArcSec", "[", 
                FractionBox[
                 RowBox[{"2", " ", "a", " ", "b"}], 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  SuperscriptBox["c", "2"]}]], "]"}]}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"]}], ")"}], "2"], "-", 
               SuperscriptBox["c", "4"]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"ArcSec", "[", 
                FractionBox[
                 RowBox[{"2", " ", "a", " ", "b"}], 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  SuperscriptBox["c", "2"]}]], "]"}]}], "]"}]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "-", "c"}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}], ")"}], 
          RowBox[{"3", "/", "2"}]]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"Sin", "[", 
           FractionBox["theta", "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a", "2"], "-", 
                   SuperscriptBox["b", "2"]}], ")"}], "2"], "-", 
                SuperscriptBox["c", "4"]}], ")"}]}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"ArcSec", "[", 
                FractionBox[
                 RowBox[{"2", " ", "a", " ", "b"}], 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  SuperscriptBox["c", "2"]}]], "]"}]}], "]"}]}], "-", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"a", "-", "b", "-", "c"}], ")"}]}], " ", 
               RowBox[{"(", 
                RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"ArcSec", "[", 
                FractionBox[
                 RowBox[{"2", " ", "a", " ", "b"}], 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  SuperscriptBox["c", "2"]}]], "]"}]}], "]"}]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "-", "c"}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}], ")"}], 
          RowBox[{"3", "/", "2"}]]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"Cos", "[", 
           FractionBox["theta", "2"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a", "2"], "-", 
                  SuperscriptBox["b", "2"]}], ")"}], "2"], "-", 
               SuperscriptBox["c", "4"]}], ")"}], " ", 
             RowBox[{"Cos", "[", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"ArcSec", "[", 
                FractionBox[
                 RowBox[{"2", " ", "a", " ", "b"}], 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  SuperscriptBox["c", "2"]}]], "]"}]}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"a", "-", "b", "-", "c"}], ")"}]}], " ", 
               RowBox[{"(", 
                RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"a", "+", "b", "+", "c"}], ")"}]}]], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{
               FractionBox["1", "2"], " ", 
               RowBox[{"ArcSec", "[", 
                FractionBox[
                 RowBox[{"2", " ", "a", " ", "b"}], 
                 RowBox[{
                  SuperscriptBox["a", "2"], "+", 
                  SuperscriptBox["b", "2"], "-", 
                  SuperscriptBox["c", "2"]}]], "]"}]}], "]"}]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"a", "-", "b", "-", "c"}], ")"}]}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "-", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "-", "b", "+", "c"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"a", "+", "b", "+", "c"}], ")"}]}], ")"}], 
          RowBox[{"3", "/", "2"}]]]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.775295195097052*^9, 3.7752952270338507`*^9, 3.775295257132616*^9, {
   3.775295292088282*^9, 3.775295321697652*^9}}]
}, Open  ]]
},
WindowSize->{1920, 1137},
WindowMargins->{{215, Automatic}, {0, 36}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 400, 10, 32, "Input"],
Cell[CellGroupData[{
Cell[983, 34, 233, 6, 32, "Input"],
Cell[1219, 42, 173, 5, 32, "Output"]
}, Open  ]],
Cell[1407, 50, 792, 20, 56, "Input"],
Cell[2202, 72, 979, 22, 56, "Input"],
Cell[CellGroupData[{
Cell[3206, 98, 413, 8, 34, "Input"],
Cell[3622, 108, 2876, 87, 170, "Output"]
}, Open  ]],
Cell[6513, 198, 2403, 69, 114, "Input"],
Cell[CellGroupData[{
Cell[8941, 271, 228, 5, 34, "Input"],
Cell[9172, 278, 2533, 75, 158, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11742, 358, 967, 19, 56, "Input"],
Cell[12712, 379, 4497, 126, 226, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17246, 510, 1279, 23, 56, "Input"],
Cell[18528, 535, 10287, 273, 214, "Output"]
}, Open  ]]
}
]
*)


